Parametrization and thermodynamic scaling of pair correlation functions for the Fractional Quantum Hall Effect

The calculation of pair correlations and density profiles of quasiholes are routine steps in the study of proposed fractional quantum Hall states. Nevertheless, the field has not adopted a standard way to present the results of such calculations in an easily reproducible form. We develop a polynomial expansion that allows for easy quantitative comparison between different candidate wavefunctions, as well as reliable scaling of correlation and quasihole profiles to the thermodynamic limit. We start from the well-known expansion introduced by Girvin [PRB, 30 (1984)] (see also [Girvin, MacDonald and Platzman, PRB, 33 (1986)]), which is physically appealing but, as we demonstrate, numerically unstable.0 We orthogonalize their basis set to obtain a new basis of modified Jacobi polynomials, whose coefficients can be stably calculated. We then apply our expansion to extract pair correlation expansion coefficients and quasihole profiles in the thermodynamic limit for a wide range of fractional quantum Hall wavefunctions. These include the Laughlin series, composite fermion states with both reverse and direct flux attachment, the Moore-Read Pfaffian state, and BS hierarchy states. The expansion procedure works for both abelian and non-abelian quasiholes, even when the density at the core is not zero. We find that the expansion coefficients for all quantum Hall states considered can be fit remarkably well using a cosine oscillation with exponentially decaying amplitude. The frequency and the decay length are related in an intuitive, but not elementary way to the filling fraction. Different states at the same filling fraction can have distinct values for these parameters. Finally, we also use our scaled correlation functions to calculate estimates for the magneto-roton gaps of the various states.

==> anc/db/NumpyHDF5.py <==

def SaveNumpyAsHDF5(NumpyTensor,FullFileName,DataSetName):
    import os
    import h5py
    SaveDir=os.path.dirname(FullFileName)
    if not os.path.exists(SaveDir):
        os.makedirs(SaveDir)
    try:
        print(("Open file '"+FullFileName+"' for writing..."))
        of = h5py.File(FullFileName, 'w')
    except IOError as ioerror:
        print(("ERROR: Problem writing to file " + FullFileName  + ': ' + str(ioerror)))
        raise(IOError)
    of.create_dataset(DataSetName, data=NumpyTensor)
    of.close()
    print("Saved",FullFileName)

def SaveManyNumpyAsHDF5(NumpyTensorList,FullFileName,DataSetNameList):
    import os
    import h5py
    Tlen=len(NumpyTensorList)
    Dlen=len(DataSetNameList)
    if Tlen!=Dlen:
        raise(Exception, "The list of Numpy tensors and the list of data set names have differnt lengths")
    SaveDir=os.path.dirname(FullFileName)
    if not os.path.exists(SaveDir):
        os.makedirs(SaveDir)
    try:
        print(("Open file '"+FullFileName+"' for writing..."))
        of = h5py.File(FullFileName, 'w')
    except IOError as ioerror:
        print(("ERROR: Problem writing to file " + FullFileName  + ': ' + str(ioerror)))
        raise(IOError)
    for indx in range(Tlen):
        of.create_dataset(DataSetNameList[indx],
                          data=NumpyTensorList[indx])
    of.close()
    print("Saved",FullFileName)



def LoadFromHDF5(FullFileName,Header):
    import h5py
    print(("Open file '"+FullFileName+"' for reading..."))
    with h5py.File(FullFileName, 'r') as filepointer:
        Data=filepointer.get(Header)
        print("Data:", Data)
        print("Data[0]:", Data[0])
    print(("Data '"+Header+"' read from file '"+FullFileName))
    return Data

    
def LoadNumpyFromHDF5(FullFileName,Header,quiet=False):
    import h5py
    import numpy as np
    if not quiet:
        print(("Open file '"+FullFileName+"' for reading..."))
    with h5py.File(FullFileName, 'r') as filepointer:
        NpData=np.array(filepointer.get(Header))
    if not quiet:
        print(("Data read from file '"+FullFileName))
    return NpData

def LoadManyNumpyFromHDF5(FullFileName,HeaderList,quiet=False):
    import h5py
    import numpy as np
    if not quiet:
        print(("Open file '"+FullFileName+"' for reading..."))
    NpDataList=[]
    with h5py.File(FullFileName, 'r') as filepointer:
        for Header in HeaderList:
            NpDataList.append(np.array(filepointer.get(Header)))
            if not quiet:
                print(("Data '"+Header+"' read from file '"+FullFileName+"'"))
    return NpDataList


==> anc/db/README.txt <==
This document outlines how the coefficient expansion is stored in hdf5 files.

For technical information information about the hdf5 file format please see:
https://www.hdfgroup.org/

The hdf5 format is supported by various languages such as
* python: https://www.h5py.org (A wrapper is also proved in NumpyHDF5.py)
* julia: https://github.com/JuliaIO/HDF5.jl


------------ Coefficients for finite Ne -------------

Each hdf5-file contains expansion coefficients computed from binned histograms and contains the following list:

Name: Name of the wave funciton
nu=(p,q): The filling fraction nu=p/q
NumNe: Number of system sizes
MaxCoeffs: Maximum Kmax used for coefficients
Ne: List(NumNe) of the number of electrons
Kmax: List(NumNe) of the Kmax for each Ne
TwoQ: List(NumNe) of the 2*Q corresponding to each Ne
Samples: List(NumNe) of MC samples used to compute the coefficients
Bins: List(NumNe) of bins used to compress the MC samples
Coeffs: 2D-Array(NumNe,MaxCoeffs) with the expansion coefficients
CoeffsErr: 2D-Array(NumNe,MaxCoeffs) with the uncertainties in the expansion coefficients


------------ Coefficients scaled to the thermodynamic limit -------------

The hdf5-file contains expansion coefficients extrapolated to the thermodynamic limit. Both linear and quadratic scaling (as a function of 1/Ne) are stored.
The following data is stored

NumStates: Number of wave funcitons that are stored
Name: Name of the wave funciton
nu: The filling fraction nu=p/q
NumCoeffs1: Number of linearly extrpolated coefficents
NumCoeffs2: Number of quadratically extrpolated coefficents
CoeffsVal1: The coefficients of the linear extrapolation,
CoeffsVal2: The coefficients of the quadratic extrapolation,
CoeffsErr1: The error on the the linear extrapolation coefficents
CoeffsErr2: The error on the the quadratic extrapolation coefficents



------- Histograms of correlation functions ------------

Each hdf5-file contains the binned correlation function in g(r) before the density is scaled away. Thus g(r->infiity) != 1, but rather scales as 2*pi*r*rho.
The file contains the following list of variables:

Name: Name of the wave funciton
nu=(p,q): The filling fraction nu=p/q
NumNe: Number of system sizes
MaxBins: Maximum binsize used for coefficients
Ne: List(NumNe) of the number of electrons
Bins: List(NumNe) of the number of bins for each Ne
Samples: List(NumNe) of MC samples used to compute the coefficients
BinData: 2D-Array(NumNe,MaxBins) with the expansion bin data
BinDataErr: 2D-Array(NumNe,MaxBins) with the uncertainties in the binning
BinPos: 2D-Array(NumNe,MaxBins+1) with the position of the bins


------- The Python interface to HDF5 ------------


The attached file NumpyHDF5.py contains some wrapper functions that allow for easy access to hdf5 data from Python.

To load a single variable from an HDF5-file, write

    MyVariable = LoadNumpyFromHDF5(FileName,Header)

where FileName is the name of the HDF5 file and Header is a string naming the variable of interest.
Multiple variables can be loaded using

    MyVariableList = LoadManyNumpyFromHDF5(FileName,HeaderList)

where now HeaderList is a list of strings naming all the variables of interest.


In a similar way, HDF5 files can easily be created with a single variable using

    SaveNumpyAsHDF5(MyVariable,FileName,Header)

where MyVariable is the numerical variables and Header is a string naming the variable.
Multiple values can also be written as 

    SaveManyNumpyAsHDF5(MyVariableList,FileName,HeaderList)


NB: When using SaveNumpyAsHDF5 or SaveManyNumpyAsHDF5 any already existing file with the same name will be overwritten.

